High-intensity scaling in UV-modified QED

QED perturbation theory in a background field has been conjectured to break down for sufficiently high field intensity. The high-intensity behavior of a field theory is however intertwined with its high-energy (UV) behavior. Here we show that a UV modification of QED changes the high-intensity behaviour of observables. Specifically we study non-linear Compton scattering in a constant crossed field in QED with an additional Pauli term. In the UV modified theory the cross section exhibits a faster power-law scaling with intensity than in ordinary QED.

==> plots/argument.wl <==
Needs["MaTeX`"]

ks = {0, 1, 0.5, -1, -0.5};
curves = z + ks/Sqrt[z]
plot = Plot[
    curves // Evaluate
    , {z, 0, 2}
    , PlotStyle -> Thick
    , PlotLegends -> Placed[
        LineLegend[MaTeX /@ (\[Lambda] == # &) /@ ks]
        , Below
    ]
    , AxesLabel -> {MaTeX[z], None}
    , AspectRatio -> 1/GoldenRatio
    , ImageSize -> 72 5
]
Export["argument.pdf", plot]

